On the parity of kth roots of permutations

In every symmetric group $S_n$ with $n\ge2$, even and odd permutations are equinumerous, but the $k$th roots of a given permutation rarely are. Let $k$ be even and let $\sigma$ be a permutation with $k$th roots and $c_1$ fixed points. We show that $\sigma$ has as many even as odd $k$th roots if and only if $T_k(c_1)=0$, where $T_k(c)$ is the signed number of solutions of $x^k=1$ in $S_c$; in particular, the cycles of length at least $2$ play no role. Congruences for $T_k$ modulo odd primes, together with St{\o}rmer's theorem on consecutive smooth numbers, show that $T_k$ has only finitely many zeros; we conjecture that $T_k(c)=0$ implies $c(c-1)\mid k$, and prove this for $c\le40$. We also characterize the permutations whose $k$th roots all have the same parity, and hence the $k$th powers in the alternating group, and derive exact periodicity properties of the proportion of $m$th powers in $A_n$ when $m$ is a prime power.

==> _anc/verify_parity_roots.py <==
#!/usr/bin/env python3
"""Ancillary file for "On the parity of kth roots of permutations" (L. M. Rivera).

Exact integer computations (Python 3, standard library only):
  * Table 1 (T_k(c) for k = 2^a 3^b, c in {3,4,9}) and T_56(8) = 2688;
  * Proposition 1.5: for 2 <= c <= 40 and every even divisor d of lcm(1..c),
    T_d(c) = 0 implies c(c-1) | d; least even k with T_k(c) = 0 (Table 2);
  * the values of p^A_m(n) quoted in the paper, and Theorem 1.9 for m = 2, 4, 8;
  * the sequence u_2(n), n <= 10.
"""
from fractions import Fraction
from math import factorial, gcd
from collections import Counter


def T(k, c):
    """Signed number of solutions of x^k = 1 in S_c (recurrence of Prop. 1.5)."""
    t = [1] + [0] * c
    for n in range(1, c + 1):
        t[n] = sum((-1) ** (g + 1) * factorial(n - 1) // factorial(n - g) * t[n - g]
                   for g in range(1, n + 1) if k % g == 0)
    return t[c]


def divisors(n):
    ds, m, p = [1], n, 2
    while p * p <= m:
        e = 0
        while m % p == 0:
            m //= p
            e += 1
        if e:
            ds = [d * p ** i for d in ds for i in range(e + 1)]
        p += 1
    if m > 1:
        ds = [d * q for d in ds for q in (1, m)]
    return sorted(ds)


def lcm_upto(c):
    l = 1
    for i in range(1, c + 1):
        l = l * i // gcd(l, i)
    return l


def partitions(n, m=None):
    m = n if m is None else m
    if n == 0:
        yield ()
        return
    for k in range(min(n, m), 0, -1):
        for p in partitions(n - k, k):
            yield (k,) + p


def class_size(p):
    d = 1
    for l, e in Counter(p).items():
        d *= l ** e * factorial(e)
    return factorial(sum(p)) // d


def power_type(p, m):
    out = []
    for l in p:
        g = gcd(l, m)
        out += [l // g] * g
    return tuple(sorted(out, reverse=True))


def sign(p):
    return (-1) ** sum(1 for l in p if l % 2 == 0)


def pA(m, n):
    """|A_n^m| / |A_n|, computed from cycle types."""
    types = {power_type(p, m) for p in partitions(n) if sign(p) == 1}
    return Fraction(2 * sum(class_size(s) for s in types), factorial(n))


if __name__ == "__main__":
    print("Table 1 (k = 2,4,8,6,12,24,18,36,72):")
    for c in (3, 4, 9):
        print(f"  T_k({c}) =", [T(k, c) for k in (2, 4, 8, 6, 12, 24, 18, 36, 72)])
    print("T_56(8) =", T(56, 8))

    print("Proposition 1.5 and Table 2:")
    ok = True
    for c in range(2, 41):
        evens = [d for d in divisors(lcm_upto(c)) if d % 2 == 0]
        zeros = [d for d in evens if T(d, c) == 0]
        ok &= all(d % (c * (c - 1)) == 0 for d in zeros)
        sufficient = all(T(d, c) == 0 for d in evens if d % (c * (c - 1)) == 0)
        print(f"  c={c:2d}  even divisors={len(evens):6d}  least k={min(zeros)}"
              + ("  (c(c-1)|k is sufficient)" if sufficient else ""))
    print("  Conjecture 1.4 holds for 2 <= c <= 40:", ok)

    print("p^A_m(n):")
    for m, n in [(2, 6), (2, 7), (3, 3), (3, 4), (3, 5), (5, 6), (5, 7), (2, 8), (2, 9)]:
        print(f"  p^A_{m}({n}) = {pA(m, n)}")
    for m in (2, 4, 8):
        eq = all(pA(m, 2 * j) == pA(m, 2 * j + 1) for j in range(1, m + 1))
        diff = pA(m, 2 * m + 2) - pA(m, 2 * m + 3)
        fails = all(pA(m, 2 * j) != pA(m, 2 * j + 1) for j in range(m + 1, 11))
        print(f"  m={m}: equality for 1<=j<=m: {eq}; difference = {diff} "
              f"(predicted {Fraction(2, 3 * 2 ** m * factorial(m))}); "
              f"fails for m<j<=10: {fails}")

    u2 = [1] + [sum(class_size(p) for p in partitions(n)
                    if all(l % 2 for l in p) and len(set(p)) == len(p))
                for n in range(1, 11)]
    print("u_2(n), n<=10:", u2)

